The College Application Problem

This paper considers the maximization of the expected maximum value of a portfolio of random variables subject to a budget constraint. We refer to this as the optimal college application problem. When each variable's cost, or each college's application fee, is identical, we show that the optimal portfolios are nested in the budget constraint, yielding an exact polynomial-time algorithm. When colleges differ in their application fees, we show that the problem is NP-complete. We provide four algorithms for this more general setup: a branch-and-bound routine, a dynamic program that produces an exact solution in pseudopolynomial time, a different dynamic program that yields a fully polynomial-time approximation scheme, and a simulated-annealing heuristic. Numerical experiments demonstrate the algorithms' accuracy and efficiency.

==> plots/plots.jl <==
using OptimalApplication
using Random
using CairoMakie
using DataFrames
using Colors

# const accentcolor = (107,142,35) ./ 255
const accentcolor = (210, 10, 60) ./ 255

#   Comparative statics example
#   =============================

function comparativestatics()
    mkt = Market([0.39, 0.33, 0.24, 0.24, 0.05, 0.03, 0.1, 0.12],
        collect(range(start=200, step=50, length=8)),
        8)

    apporder, v = applicationorder_list(mkt, verbose=true)

    invpermapporder = invperm(apporder)

    println(apporder)

    df = DataFrame("f" => mkt.f, "t" => mkt.t, "order" => invpermapporder, "v" => v[invpermapporder])
    #=
     Row │ f        t        order  v       
         │ Float64  Float64  Int64  Float64 
    ─────┼──────────────────────────────────
       1 │    0.39    200      4  230.047
       2 │    0.33    250      2  146.7
       3 │    0.24    300      6  281.513
       4 │    0.24    350      1   84.0
       5 │    0.05    400      7  288.778
       6 │    0.03    450      8  294.106
       7 │    0.1     500      5  257.643
       8 │    0.12    550      3  195.096
    =#
    display(df)

    fig1 = Figure(resolution=(600, 450))

    ax = Axis(fig1[1, 1], xticks=0:8, xlabel="h", ylabel="v*")

    scatterlines!(ax,
        0:8,
        vcat(0, v),
        color=RGB(accentcolor...),
        marker=:diamond,
        markersize=12,
        linewidth=2,
    )

    return fig1
end

#   Sample random market
#   ======================


function samplerandom()
    m = 64
    mkt = VariedCostsMarket(m)

    X, v = optimalportfolio_dynamicprogram(mkt)
    X[:] = invperm(mkt.perm)[X]

    nX = setdiff(1:m, X)

    # GR plots
    # scal = 1.5
    # pl = plot(size = (500, 500), xlabel = "fⱼ", ylabel = "tⱼ", legend = :topright)
    # scatter!(pl, mkt.f[nX], mkt.t[nX], ms = scal * sqrt.(mkt.g[nX]), c = :gray25, msc = :auto, ma = 0.5, label = nothing)
    # scatter!(pl, mkt.f[X], mkt.t[X], m = :utriangle, ms = scal * sqrt.(mkt.g[X]), c = accentcolor, msc = :auto, ma = 0.85, label = "Apply when H = $(mkt.H)")
    # annotate!(pl, [(maximum(mkt.f), 0.9 * maximum(mkt.t), text("(Marker area: gⱼ)  ", 9, :right))])

    scal = 3
    fig2 = Figure(resolution=(600, 600))

    ax = Axis(fig2[1, 1], xlabel="fⱼ", ylabel="tⱼ", xlabelsize=18, ylabelsize=18)

    scatter!(mkt.f[nX], mkt.t[nX], markersize=scal * sqrt.(mkt.g[nX]), color=RGBA(0.25, 0.25, 0.25, 0.8)) #:gray25, strokealpha=0.5)
    scatter!(mkt.f[X], mkt.t[X], marker=:utriangle, markersize=1.6 * scal * sqrt.(mkt.g[X]), color=RGBA(accentcolor..., 0.7), label="Apply when H = $(mkt.H)")

    axislegend(ax, position=:rt, labelsize=16)
    text!("(Marker area: gⱼ)", position=(maximum(mkt.f), 0.9 * maximum(mkt.t)), align=(:right, :baseline), textsize=16)

    return fig2
end

#   1D simulated annealing accuracy
#   =================================

function accuracy_simulatedannealing()
    n_markets = 5000
    mkt_size = 64

    mkts = VariedCostsMarket[VariedCostsMarket(mkt_size) for _ in 1:n_markets]

    v_siman = zeros(n_markets)
    v_exact = zeros(n_markets)

    Threads.@threads for i in 1:n_markets
        v_siman[i] = optimalportfolio_simulatedannealing(mkts[i])[2]
        v_exact[i] = optimalportfolio_dynamicprogram(mkts[i])[2]
    end

    rats = v_siman ./ v_exact

    fig3 = Figure(
        resolution=(600, 450),
        figure_padding=(15, 25, 15, 15)
    )

    ax = Axis(
        fig3[1, 1],
        xlabel="accuracy ratio",
        ylabel="count",
        xticks=0:0.01:1.0,
    )

    hist!(ax,
        rats,
        bins=range(minimum(rats), 1, length=20),
        color=RGB(accentcolor...),
        # bar_labels=:values,
        # label_formatter=x -> round(Int, x),
        # label_size=12,
        # strokewidth=0.5,
        # strokecolor=RGB(accentcolor...),
    )

    xlims!(ax, minimum(rats), 1)
    # xticks!(fig3, xtickrange=(0.9, 1), xticklabels=collect(0.9:0.01:1))
    ylims!(ax, 0, nothing)

    return fig3
end


#   2D simulated annealing accuracy
#   =================================

function accuracy_simulatedannealing_2d()
    n_markets = 500

    sizerangelog2 = (3, 11)

    mkt_sizes = round.(
        Int,
        2.0 .^ (
            sizerangelog2[1] .+ (sizerangelog2[2] - sizerangelog2[1]) * rand(n_markets)
        )
    )

    mkts = VariedCostsMarket[VariedCostsMarket(s) for s in mkt_sizes]

    v_siman = zeros(n_markets)
    v_exact = zeros(n_markets)

    Threads.@threads for i in 1:n_markets
        v_siman[i] = optimalportfolio_simulatedannealing(mkts[i])[2]
        v_exact[i] = optimalportfolio_dynamicprogram(mkts[i])[2]
    end

    rats = v_siman ./ v_exact

    fig4 = Figure(
        resolution=(600, 450),
        figure_padding=(15, 25, 15, 15)
    )

    ax = Axis(
        fig4[1, 1],
        xlabel="m",
        ylabel="accuracy ratio",
        xscale=log2,
        xticks=2 .^ range(sizerangelog2...),
    )

    scatter!(ax,
        mkt_sizes,
        rats,
        bins=range(minimum(rats), 1, length=20),
        color=RGBA(accentcolor..., 0.7),
        # bar_labels=:values,
        # label_formatter=x -> round(Int, x),
        # label_size=12,
        markersize=5,
    )

    # ylims!(ax, minimum(rats), 1)
    # # xticks!(fig3, xtickrange=(0.9, 1), xticklabels=collect(0.9:0.01:1))
    # ylims!(ax, 0, nothing)

    return fig4
end


# fig1 = comparativestatics()
# save("paper/plots/h_v-example.pdf", fig1)
# save("paper/plots/h_v-example.png", fig1)

# fig2 = samplerandom()
# save("paper/plots/samplemarket.pdf", fig2)
# save("paper/plots/samplemarket.png", fig2)

# fig3 = accuracy_simulatedannealing()
# save("paper/plots/accuracy_simulatedannealing.pdf", fig3)
# save("paper/plots/accuracy_simulatedannealing.png", fig3)

# fig4 = accuracy_simulatedannealing_2d()
# save("paper/plots/accuracy_simulatedannealing.pdf", fig4)
# save("paper/plots/accuracy_simulatedannealing.png", fig4)

